Jorge: Approximate Preconditioning for GPU-efficient Second-order Optimization

Despite their better convergence properties compared to first-order optimizers, second-order optimizers for deep learning have been less popular due to their significant computational costs. The primary efficiency bottleneck in such optimizers is matrix inverse calculations in the preconditioning step, which are expensive to compute on GPUs. In this paper, we introduce Jorge, a second-order optimizer that promises the best of both worlds -- rapid convergence benefits of second-order methods, and high computational efficiency typical of first-order methods. We address the primary computational bottleneck of computing matrix inverses by completely eliminating them using an approximation of the preconditioner computation. This makes Jorge extremely efficient on GPUs in terms of wall-clock time. Further, we describe an approach to determine Jorge's hyperparameters directly from a well-tuned SGD baseline, thereby significantly minimizing tuning efforts. Our empirical evaluations demonstrate the distinct advantages of using Jorge, outperforming state-of-the-art optimizers such as SGD, AdamW, and Shampoo across multiple deep learning models, both in terms of sample efficiency and wall-clock time.

==> figs/cifar10.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import os
import subprocess
import json 

setup_global()

colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()


with open("./data/cifar10/resnet20/sgd_resnet20.json") as f:
    sgd_data = json.load(f)

with open("./data/cifar10/resnet20/shampoo_default.json") as f:
    shampoo_data = json.load(f)

sgd_train_loss = sgd_data["train_loss"]
epochs_sgd = np.arange(len(sgd_train_loss)) + 1

shampoo_train_loss = shampoo_data["train_loss"]
epochs_shampoo = np.arange(len(shampoo_train_loss)) + 1

setup_local()

i=1
plt.plot(epochs_sgd, sgd_train_loss, label="SGD", 
            color=colors[i], clip_on=True, linestyle=linestyles[0], 
)#marker=markers[i], markeredgecolor=colors[i])


i=0
plt.plot(epochs_shampoo, shampoo_train_loss, label="Shampoo", 
            color=colors[i], clip_on=True, linestyle=linestyles[0], 
)#marker=markers[i], markeredgecolor=colors[i])


plt.xlabel("Epoch")
plt.ylabel("Train Loss")
plt.legend(loc='best')  
plt.title("Train Loss v/s Epochs for Resnet-20 on Cifar-10\n", fontsize=16)
plt.ylim(0)
plt.xlim(0)
set_aspect_ratio(3/5)
plt.savefig("train_loss_resnet20_cifar10_epochs.pdf", bbox_inches='tight')


setup_local()
sgd_val_acc = sgd_data["val_acc"]
shampoo_val_acc = shampoo_data["val_acc"]

i=1
plt.plot(epochs_sgd, sgd_val_acc, label="SGD", 
            color=colors[i], clip_on=True, linestyle=linestyles[0], 
)#marker=markers[i], markeredgecolor=colors[i])


i=0
plt.plot(epochs_shampoo, shampoo_val_acc, label="Shampoo", 
            color=colors[i], clip_on=True, linestyle=linestyles[0], 
)#marker=markers[i], markeredgecolor=colors[i])


plt.xlabel("Epoch")
plt.ylabel("Val Acc(%)")
plt.legend(loc='best')  
plt.title("Val Acc. v/s Epochs for Resnet-20 on Cifar-10\n", fontsize=16)
plt.ylim(0,100)
plt.xlim(0)
set_aspect_ratio(3/5)
plt.yticks(np.arange(0,101,10))
plt.savefig("val_acc_resnet20_cifar10_epochs.pdf", bbox_inches='tight')




==> figs/coco_detection.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import os
import subprocess
import json 
import datetime 
import time
from common import plot_line_with_uncertainty
import matplotlib as mpl

setup_global()
mpl.rcParams['font.size'] = 20

colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

TARGET_VAL=37.7

def parse_map(FILENAME):
    cmd = f"grep 'IoU metric: bbox' -A 1 {FILENAME} | grep -E 'Average Precision  \(AP\) @\[ IoU=0.50:0.95 \| area=   all '  | grep -Eo '= ([0-9]+\.[0-9]+)' | grep -Eo '[0-9]+\.[0-9]+'"
    proc = subprocess.Popen(cmd, stdout=subprocess.PIPE, stderr=subprocess.PIPE, shell=True)
    o, e = proc.communicate()
    losses = []
    for loss in o.split():
        losses.append(float(loss.strip()) * 100)
    return np.array(losses)

def get_epochs(accs):
    for i, acc in enumerate(accs):
        if acc >= TARGET_VAL:
            return i+1 
    return len(accs)

def calculate_stats(arrays):
    length = len(arrays[0]) 
    for array in arrays:
        length = min(len(array), length)
    arrays = [array[:length] for array in arrays]
    arrays = np.stack([np.array(array) for array in arrays])
    mu_ = np.mean(arrays, axis=0)
    std_ = np.std(arrays, axis=0)
    return mu_, std_

FOLDER = "./data/coco-detection/maskrcnn_resnet50"
SGD_FILES = [os.path.join(FOLDER, f"sgd_{i}.out") for i in range(1,6)]
JORGE_FILES = [os.path.join(FOLDER, f"jorge_{i}.out") for i in range(1,6)]
ADAMW_FILES = [os.path.join(FOLDER, f"adamw_{i}.out") for i in range(1,6)]

sgd_mu, sgd_sigma = calculate_stats([parse_map(FILE_)[::4] for FILE_ in SGD_FILES])
jorge_mu, jorge_sigma = calculate_stats([parse_map(FILE_)[::4] for FILE_ in JORGE_FILES])
adamw_mu, adamw_sigma = calculate_stats([parse_map(FILE_)[::4] for FILE_ in ADAMW_FILES])

epochs_sgd = get_epochs(sgd_mu)
epochs_jorge = get_epochs(jorge_mu)
epochs_adamw = get_epochs(adamw_mu)

setup_local()

plot_line_with_uncertainty(np.arange(epochs_jorge)+1, 
                           jorge_mu[:epochs_jorge], 
                           jorge_sigma[:epochs_jorge],
                           label="Jorge",
                           )

plot_line_with_uncertainty(np.arange(epochs_sgd)+1, 
                           sgd_mu[:epochs_sgd], 
                           sgd_sigma[:epochs_sgd],
                           label="SGD",
                           )

plot_line_with_uncertainty(np.arange(epochs_adamw)+1, 
                           adamw_mu[:epochs_adamw], 
                           sgd_sigma[:epochs_adamw],
                           label="AdamW",
                           )


# plot_line_with_uncertainty(np.arange(len(adamw_val_mu))+1, 
#                            adamw_val_mu, 
#                            adamw_val_sigma,
#                            label="AdamW",
#                            index=4)

plt.axhline(TARGET_VAL, label="Target", linestyle=linestyles[5], color=colors[1])

plt.xlabel("Epoch #")
plt.ylabel("mAP")
plt.legend(loc='best')  
plt.title("Validation mAP v/s Epochs for \n Mask RCNN on MS-COCO\n", fontsize=20)
plt.ylim(15,45)
plt.xlim(0)
set_aspect_ratio(3/5)
plt.savefig("./coco-detection/val_epochs.pdf", bbox_inches='tight')


setup_local()
def parse_time(FILENAME):
    cmd = f"grep 'Total time' {FILENAME} | grep 'Epoch' | grep -Eo '[0-9]+:[0-9]+:[0-9]+'"
    proc = subprocess.Popen(cmd, stdout=subprocess.PIPE, stderr=subprocess.PIPE, shell=True)
    o, e = proc.communicate()
    times = [time.strptime(x.decode('utf-8'), "%H:%M:%S") for x in o.split()]
    times = [datetime.timedelta(hours=x.tm_hour,minutes=x.tm_min,seconds=x.tm_sec).total_seconds() for x in times]
    return times

sgd_times = parse_time(SGD_FILES[0])[::4]
jorge_times = parse_time(JORGE_FILES[0])[::4]
adamw_times = parse_time(ADAMW_FILES[0])[::4]

sgd_epoch_time = np.mean(sgd_times) / 60
jorge_epoch_time = np.mean(jorge_times) / 60
adamw_epoch_time = np.mean(adamw_times) / 60

sgd_total_time = sgd_epoch_time * epochs_sgd
jorge_total_time = jorge_epoch_time * epochs_jorge 
speedup = (sgd_total_time-jorge_total_time) * 100 / (sgd_total_time)
print(speedup)

print((epochs_sgd-epochs_jorge)*100/epochs_sgd)

print(sgd_epoch_time, jorge_epoch_time)

plot_line_with_uncertainty( (np.arange(epochs_jorge)+1)*sgd_epoch_time, 
                           jorge_mu[:epochs_jorge], 
                           jorge_sigma[:epochs_jorge],
                           label="Jorge",
                           )

plot_line_with_uncertainty((np.arange(epochs_sgd)+1)*jorge_epoch_time, 
                           sgd_mu[:epochs_sgd], 
                           sgd_sigma[:epochs_sgd],
                           label="SGD",
                           )

plot_line_with_uncertainty((np.arange(epochs_adamw)+1)*adamw_epoch_time, 
                           adamw_mu[:epochs_adamw], 
                           sgd_sigma[:epochs_adamw],
                           label="AdamW",
                           )

plt.axhline(TARGET_VAL, label="Target", linestyle=linestyles[5], color=colors[1])

plt.xlabel("Time (min)")
plt.ylabel("mAP")
plt.legend(loc='best')  
plt.title("Validation mAP v/s Time for Mask-RCNN on MS COCO\n", fontsize=16)
plt.ylim(20, 50)
plt.xlim(0)
set_aspect_ratio(3/5)
plt.savefig("./coco-detection/val_time.pdf", bbox_inches='tight')


def get_epoch_time(files):
    val_accs = [parse_map(FILE_)[::4] for FILE_ in files]
    epochs = [get_epochs(v) for v in val_accs]
    times = [parse_time(file_) for file_ in files]
    times = [np.sum(t[:e])/60 for t,e in zip(times, epochs)]
    return np.mean(times), np.std(times)

def get_val(files):
    all_data = [parse_map(FILE_)[::4] for FILE_ in files]
    data = [np.array(d).max() for d in all_data]
    return np.mean(data), np.std(data)



FOLDER = "./data/coco-detection/maskrcnn_resnet50"
SGD_FILES = [os.path.join(FOLDER, f"sgd_{i}.out") for i in range(1,6)]
JORGE_FILES = [os.path.join(FOLDER, f"jorge_{i}.out") for i in range(1,6)]
ADAMW_FILES = [os.path.join(FOLDER, f"adamw_{i}.out") for i in range(1,6)]


print("SGD - ", get_epoch_time(SGD_FILES), epochs_sgd)
print("JORGE - ", get_epoch_time(JORGE_FILES), epochs_jorge)
print("AdamW - ", get_epoch_time(ADAMW_FILES), epochs_adamw)

print("SGD - ", get_val(SGD_FILES))
print("JORGE - ", get_val(JORGE_FILES))
print("AdamW - ", get_val(ADAMW_FILES))

exit()

def parse_loss(FILENAME):
    cmd = f"grep -E '\[1831/1832\]' {FILENAME} | grep -Eo 'loss: [0-9]+.[0-9]+ \([0-9]+.[0-9]+\)' | grep -Eo '\([0-9]+.[0-9]+\)' | grep -Eo '[0-9]+.[0-9]+'"
    proc = subprocess.Popen(cmd, stdout=subprocess.PIPE, stderr=subprocess.PIPE, shell=True)
    o, e = proc.communicate()
    losses = []
    for loss in o.split():
        losses.append(float(loss.strip()))
    return np.array(losses)


setup_local()

jorge_loss = parse_loss("./data/coco-detection/faster_rcnn_resnet50_fpn/jorge.out")[::4]
sgd_loss = parse_loss("./data/coco-detection/faster_rcnn_resnet50_fpn/sgd.out")[::4]
jorge_cosine_loss = parse_loss("./data/coco-detection/faster_rcnn_resnet50_fpn/jorge_cosine.out")[::4]

epochs_sgd = np.arange(len(sgd_map)) + 1
epochs_jorge = np.arange(len(jorge_map)) + 1
epochs_jorge_cosine = np.arange(len(jorge_cosine_loss)) + 1

i=2
plt.plot(epochs_jorge, jorge_loss, label="Jorge", 
            color=colors[i], clip_on=True, linestyle=linestyles[0] ,
)#marker=markers[i], markeredgecolor=colors[i])

i=0
plt.plot(epochs_jorge, jorge_cosine_loss, label="Jorge (CosineLR)", 
            color=colors[i], clip_on=True, linestyle=linestyles[0] ,
)#marker=markers[i], markeredgecolor=colors[i])



i=1
plt.plot(epochs_sgd, sgd_loss, label="SGD", 
            color=colors[i], clip_on=True, linestyle=linestyles[0], 
)#marker=markers[i], markeredgecolor=colors[i])

plt.xlabel("Epoch #")
plt.ylabel("Loss")
plt.legend(loc='best')  
plt.title("Train Loss v/s epochs for Faster RCNN Resnet50 FPN\n", fontsize=16)
plt.ylim(0)
plt.xlim(0)
set_aspect_ratio(3/5)
plt.savefig("./coco-detection/train_epochs.pdf", bbox_inches='tight')



==> figs/coco_segmentation.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import os
import subprocess
import json 
import time 
import datetime
from common import plot_line_with_uncertainty
import matplotlib as mpl

setup_global()
mpl.rcParams['font.size'] = 20



colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

TARGET_VAL = 66.4


def parse_map(FILENAME):
    cmd = f"grep -E 'mean IoU' {FILENAME} | grep -Eo '[0-9]+\.[0-9]+'"
    proc = subprocess.Popen(cmd, stdout=subprocess.PIPE, stderr=subprocess.PIPE, shell=True)
    o, e = proc.communicate()
    losses = []
    for loss in o.split():
        losses.append(float(loss.strip()))
    return np.array(losses)


def calculate_stats(arrays):
    length = len(arrays[0]) 
    for array in arrays:
        length = min(len(array), length)
    arrays = [array[:length] for array in arrays]
    arrays = np.stack([np.array(array) for array in arrays])
    mu_ = np.mean(arrays, axis=0)
    std_ = np.std(arrays, axis=0)
    return mu_, std_

def get_epochs(accs):
    for i, acc in enumerate(accs):
        if acc >= TARGET_VAL:
            return i+1 
    return len(accs)

def only_till_target(mu_, std_):
    epochs = get_epochs(mu_)
    mu_, std_ = mu_[:epochs], std_[:epochs]
    return mu_, std_, epochs

FOLDER="./data/coco-segmentation/deeplabv3-resnet50/"
SGD_FILES = ["sgd.out", "sgd_2.out", "sgd_3.out", "sgd_4.out", "sgd_5.out"]
JORGE_FILES = ["jorge_multisteplr_10_20.out", "jorge_2.out", "jorge_3.out", "jorge_4.out", "jorge_5.out"]
ADAMW_FILES = ["adamw.out", "adamw_2.out", "adamw_3.out"]
DIST_SHAMPOO_FILES = ["shampoo_fb_dist.out", "shampoo_fb_dist_2.out", "shampoo_fb_dist_3.out"]

sgd_iou_mus, sgd_iou_sigmas = calculate_stats([parse_map(os.path.join(FOLDER, file_))[::4] for file_ in SGD_FILES]) 
jorge_iou_mus, jorge_iou_sigmas = calculate_stats([parse_map(os.path.join(FOLDER, file_))[::4][:29] for file_ in JORGE_FILES])
adamw_iou_mus, adamw_iou_sigmas = calculate_stats([parse_map(os.path.join(FOLDER, file_))[::4] for file_ in ADAMW_FILES])
dist_shampoo_iou_mus, dist_shampoo_iou_sigmas = calculate_stats([parse_map(os.path.join(FOLDER, file_))[::4] for file_ in DIST_SHAMPOO_FILES])


sgd_iou_mus, sgd_iou_sigmas, sgd_epochs = only_till_target(sgd_iou_mus, sgd_iou_sigmas)
jorge_iou_mus, jorge_iou_sigmas, jorge_epochs = only_till_target(jorge_iou_mus, jorge_iou_sigmas)
adamw_iou_mus, adamw_iou_sigmas, adamw_epochs = only_till_target(adamw_iou_mus, adamw_iou_sigmas)
dist_shampoo_iou_mus, dist_shampoo_iou_sigmas, dist_shampoo_epochs = only_till_target(dist_shampoo_iou_mus, dist_shampoo_iou_sigmas)



setup_local()



plot_line_with_uncertainty(np.arange(len(jorge_iou_mus))+1, 
                           jorge_iou_mus, 
                           jorge_iou_sigmas,
                           label="Jorge",
                          )

plot_line_with_uncertainty(np.arange(len(sgd_iou_mus))+1, 
                           sgd_iou_mus, 
                           sgd_iou_sigmas,
                           label="SGD",
                          )

plot_line_with_uncertainty(np.arange(len(adamw_iou_mus))+1, 
                           adamw_iou_mus, 
                           adamw_iou_sigmas,
                           label="AdamW",
                          )
# plot_line_with_uncertainty(np.arange(len(dist_shampoo_iou_mus))+1, 
#                            dist_shampoo_iou_mus, 
#                            dist_shampoo_iou_sigmas,
#                            label="Shampoo",
#                           )


plt.axhline(TARGET_VAL, linestyle=linestyles[5], color=colors[1], label='Target')

plt.xlabel("Epoch #")
plt.ylabel("IoU")
plt.legend(loc='best')  
plt.title("Validation IoU v/s Epochs for\nDeepLabv3 on MS-COCO\n", fontsize=20)
plt.ylim(40,70)
plt.xlim(0)
set_aspect_ratio(3/5)
plt.savefig("./coco-segmentation/val_epochs.pdf", bbox_inches='tight')


def parse_loss(FILENAME):
    cmd = f"grep -E '\[1440/1445\]' {FILENAME} | grep -Eo 'loss: [0-9]+.[0-9]+ \([0-9]+.[0-9]+\)' | grep -Eo '\([0-9]+.[0-9]+\)' | grep -Eo '[0-9]+.[0-9]+'"
    proc = subprocess.Popen(cmd, stdout=subprocess.PIPE, stderr=subprocess.PIPE, shell=True)
    o, e = proc.communicate()
    losses = []
    for loss in o.split():
        losses.append(float(loss.strip()))
    return np.array(losses)

setup_local()


sgd_loss_mus, sgd_loss_sigmas = calculate_stats([parse_loss(os.path.join(FOLDER, file_)).reshape(-1,4).mean(axis=1) for file_ in SGD_FILES]) 
jorge_loss_mus, jorge_loss_sigmas = calculate_stats([parse_loss(os.path.join(FOLDER, file_)).reshape(-1,4).mean(axis=1) for file_ in JORGE_FILES])
adamw_loss_mus, adamw_loss_sigmas = calculate_stats([parse_loss(os.path.join(FOLDER, file_))[::4] for file_ in ADAMW_FILES])

sgd_loss_mus, sgd_loss_sigmas = sgd_loss_mus[:sgd_epochs], sgd_loss_sigmas[:sgd_epochs]
jorge_loss_mus, jorge_loss_sigmas = jorge_loss_mus[:jorge_epochs], jorge_loss_sigmas[:jorge_epochs]
adamw_loss_mus, adamw_loss_sigmas = adamw_loss_mus[:adamw_epochs], adamw_loss_sigmas[:adamw_epochs]

plot_line_with_uncertainty(np.arange(len(jorge_loss_mus))+1, 
                           jorge_loss_mus, 
                           jorge_loss_sigmas,
                           label="Jorge",
                          )

plot_line_with_uncertainty(np.arange(len(sgd_loss_mus))+1, 
                           sgd_loss_mus, 
                           sgd_loss_sigmas,
                           label="SGD",
                           )

plot_line_with_uncertainty(np.arange(len(adamw_loss_mus))+1, 
                           adamw_loss_mus, 
                           adamw_loss_sigmas,
                           label="SGD",
                           )

plt.xlabel("Epoch #")
plt.ylabel("Loss")
plt.legend(loc='best')  
plt.title("Train loss ~ Training epoch\n", fontsize=16)
plt.ylim(50,70)
plt.xlim(0)
set_aspect_ratio(3/5)
plt.savefig("./coco-segmentation/train_epochs.pdf", bbox_inches='tight')


def parse_time(FILENAME):
    cmd = f"grep 'Total time' {FILENAME} | grep 'Epoch' | grep -Eo '[0-9]+:[0-9]+:[0-9]+'"
    proc = subprocess.Popen(cmd, stdout=subprocess.PIPE, stderr=subprocess.PIPE, shell=True)
    o, e = proc.communicate()
    times = [time.strptime(x.decode('utf-8'), "%H:%M:%S") for x in o.split()]
    times = [datetime.timedelta(hours=x.tm_hour,minutes=x.tm_min,seconds=x.tm_sec).total_seconds() for x in times]
    return times


jorge_epoch_time = np.mean(parse_time("./data/coco-segmentation/deeplabv3-resnet50/jorge_2.out")) / 60
sgd_epoch_time = np.mean(parse_time("./data/coco-segmentation/deeplabv3-resnet50/sgd_2.out")) / 60
adamw_epoch_time = np.mean(parse_time("./data/coco-segmentation/deeplabv3-resnet50/adamw.out")) / 60

jorge_total_time = jorge_epoch_time * jorge_epochs
sgd_total_time = sgd_epoch_time * sgd_epochs


speedup_sgd = (sgd_total_time-jorge_total_time)*100/sgd_total_time

print(f"perc speedup in wall clock time over SGD = {speedup_sgd}%")
print(f"perc speedup in #iterations = {100*(sgd_epochs-jorge_epochs)/sgd_epochs}%")

setup_local()

plot_line_with_uncertainty(jorge_epoch_time*(np.arange(len(jorge_iou_mus))+1), 
                           jorge_iou_mus, 
                           jorge_iou_sigmas,
                           label="Jorge",
                           )

plot_line_with_uncertainty(sgd_epoch_time*(np.arange(len(sgd_iou_mus))+1), 
                           sgd_iou_mus, 
                           sgd_iou_sigmas,
                           label="SGD",
                          )

plot_line_with_uncertainty(adamw_epoch_time*(np.arange(len(adamw_iou_mus))+1), 
                           adamw_iou_mus, 
                           adamw_iou_sigmas,
                           label="AdamW",
                          )



plt.axhline(TARGET_VAL, label="Target", linestyle=linestyles[5], color=colors[1])

plt.xlabel("Time (min)")
plt.ylabel("IoU")
plt.legend(loc='best')  
plt.title("Validation IoU v/s Time for DeepLabv3 on MS-COCO\n", fontsize=16)
plt.ylim(50,70)
plt.xlim(0)
set_aspect_ratio(3/5)
plt.savefig("./coco-segmentation/val_time.pdf", bbox_inches='tight')


## Hyperparams for appendix 

## AdamW - Choosing LR 

setup_local()
FOLDER="./data/coco-segmentation/deeplabv3-resnet50/tuning"
ADAMW_FILES = ["adamw_cosine.out", "adamw_polylr.out"]
labels = ["CosineLR", "Polynomial LR"]
adamw_ious = [parse_map(os.path.join(FOLDER, file_))[::4] for file_ in ADAMW_FILES] 
epochs = [ get_epochs(ious) for ious in adamw_ious]
plt.axhline(TARGET_VAL, label="Target", linestyle=linestyles[1], color=colors[4])

for idx in range(len(adamw_ious)):
    adamw_x = np.arange(epochs[idx]) + 1
    plt.plot(adamw_x, adamw_ious[idx], linewidth=1.0, label=labels[idx],
             color=colors[idx], clip_on=True, linestyle=linestyles[0])

   
plt.xlabel("Epoch #")
plt.ylabel("IoU")
plt.legend(loc='best')  
plt.title("Validation IoU ~ Training epoch for AdamW\n", fontsize=16)
plt.ylim(50,70)
plt.xlim(0)
set_aspect_ratio(3/5)
plt.savefig("./coco-segmentation/adamw_lr_tuning_val.pdf", bbox_inches='tight')


setup_local()
adamw_losses = [parse_loss(os.path.join(FOLDER, file_))[::4] for file_ in ADAMW_FILES] 

for idx in range(len(adamw_losses)):
    adamw_x = np.arange(epochs[idx]) + 1
    plt.plot(adamw_x, adamw_losses[idx], linewidth=1.0, label=labels[idx],
             color=colors[idx], clip_on=True, linestyle=linestyles[0])
    
   
plt.xlabel("Epoch #")
plt.ylabel("Loss")
plt.legend(loc='best')  
plt.title("Train loss ~ Training epoch for AdamW\n", fontsize=16)
plt.xlim(0)
set_aspect_ratio(3/5)
plt.savefig("./coco-segmentation/adamw_lr_tuning_train.pdf", bbox_inches='tight')


## Jorge - Choosing LR 

setup_local()
FOLDER="./data/coco-segmentation/deeplabv3-resnet50/tuning"
JORGE_FILES = ["jorge_multisteplr_10_20.out", "jorge_polylr.out"]
labels = ["StepLR(10,20)", "Polynomial LR"]
jorge_ious = [parse_map(os.path.join(FOLDER, file_))[::4] for file_ in JORGE_FILES] 
epochs = [ get_epochs(ious) for ious in jorge_ious]
plt.axhline(TARGET_VAL, label="Target", linestyle=linestyles[1], color=colors[4])

for idx in range(len(jorge_ious)):
    jorge_x = np.arange(epochs[idx]) + 1
    plt.plot(jorge_x, jorge_ious[idx][:epochs[idx]], linewidth=1.0, label=labels[idx],
             color=colors[idx], clip_on=True, linestyle=linestyles[0])

   
plt.xlabel("Epoch #")
plt.ylabel("IoU")
plt.legend(loc='best')  
plt.title("Validation IoU ~ Training epoch for Jorge\n", fontsize=16)
plt.ylim(50,70)
plt.xlim(0)
set_aspect_ratio(3/5)
plt.savefig("./coco-segmentation/jorge_lr_tuning_val.pdf", bbox_inches='tight')


setup_local()
jorge_losses = [parse_loss(os.path.join(FOLDER, file_))[::4] for file_ in JORGE_FILES] 

for idx in range(len(jorge_losses)):
    jorge_x = np.arange(epochs[idx]) + 1
    plt.plot(jorge_x, jorge_losses[idx][:epochs[idx]], linewidth=1.0, label=labels[idx],
             color=colors[idx], clip_on=True, linestyle=linestyles[0])

   
plt.xlabel("Epoch #")
plt.ylabel("Loss")
plt.legend(loc='best')  
plt.title("Train loss ~ Training epoch for Jorge\n", fontsize=16)

plt.xlim(0)
set_aspect_ratio(3/5)
plt.savefig("./coco-segmentation/jorge_lr_tuning_train.pdf", bbox_inches='tight')


FOLDER="./data/coco-segmentation/deeplabv3-resnet50/"
SGD_FILES = ["sgd.out", "sgd_2.out", "sgd_3.out", "sgd_4.out", "sgd_5.out"]
JORGE_FILES = ["jorge_2.out", "jorge_3.out", "jorge_4.out", "jorge_5.out"]
ADAMW_FILES = ["adamw.out", "adamw_2.out", "adamw_3.out"]
DIST_SHAMPOO_FILES = ["shampoo_fb_dist.out", "shampoo_fb_dist_2.out", "shampoo_fb_dist_3.out"]
SHAMPOO_FILES = ["shampoo_fb.out", "shampoo_fb_2.out", "shampoo_fb_3.out"]

def get_epoch_time(files):
    val_accs = [parse_map(os.path.join(FOLDER, file_))[::4] for file_ in files]
    #print(val_accs)
    epochs = [get_epochs(v) for v in val_accs]
    #print(epochs)
    times = [parse_time(os.path.join(FOLDER, file_))[::4] for file_ in files]
    
    times = [np.sum(t[:e])/60 for t,e in zip(times, epochs)]
    #print(times)
    return np.mean(times), np.std(times)

def get_epoch_time(files):
    val_accs = [parse_map(os.path.join(FOLDER, file_))[::4] for file_ in files]
    #print(val_accs)
    epochs = [get_epochs(v) for v in val_accs]
    print(epochs)
    times = [parse_time(os.path.join(FOLDER, file_))[::4] for file_ in files]
    
    times = [np.sum(t[:e])/60 for t,e in zip(times, epochs)]
    #print(times)
    return np.mean(times), np.std(times)



print("SGD - ", get_epoch_time(SGD_FILES), sgd_epochs)
print("JORGE - ", get_epoch_time(JORGE_FILES), jorge_epochs)
print("AdamW - ", get_epoch_time(ADAMW_FILES), adamw_epochs)
#print("Shampoo (dist) - ", get_epoch_time(DIST_SHAMPOO_FILES), dist_shampoo_epochs)
#print("Shampoo  - ", get_epoch_time(SHAMPOO_FILES)) #shampoo)

exit()


print("SGD - ", get_epoch_time(SGD_FILES)[0]/1445/sgd_epochs*60)
print("JORGE - ", get_epoch_time(JORGE_FILES)[0]/1445/jorge_epochs*60)
#print("AdamW - ", get_epoch_time(ADAMW_FILES), adamw_epochs)
#print("Shampoo (dist) - ", get_epoch_time(DIST_SHAMPOO_FILES), dist_shampoo_epochs)
print("Shampoo  - ", get_epoch_time(SHAMPOO_FILES)[0]/1445/dist_shampoo_epochs*60)

print("=========")

print("SGD - ", get_epoch_time(SGD_FILES)[1]/1445/sgd_epochs*60)
print("JORGE - ", get_epoch_time(JORGE_FILES)[1]/1445/jorge_epochs*60)
#print("AdamW - ", get_epoch_time(ADAMW_FILES), adamw_epochs)
#print("Shampoo (dist) - ", get_epoch_time(DIST_SHAMPOO_FILES), dist_shampoo_epochs)
print("Shampoo  - ", get_epoch_time(SHAMPOO_FILES)[1]/1445/dist_shampoo_epochs*60)


def get_val(files):
    all_data = [parse_map(os.path.join(FOLDER, file_))[::4] for file_ in files]
    data = [np.array(d).max() for d in all_data]
    return np.mean(data), np.std(data)

print("SGD - ", get_val(SGD_FILES), sgd_epochs)
print("JORGE - ", get_val(JORGE_FILES), jorge_epochs)
print("AdamW - ", get_val(ADAMW_FILES), adamw_epochs)


==> figs/common.py <==
import matplotlib.pyplot as plt 
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers

colors = get_colors()
linestyles = get_linestyles()

COLOR = {
    "sgd" : 4,
    "jorge" : 2,
    "adamw" : 0,
    "shampoo": 3,
    "shampoo (dist)": 6,
    "k-fac": 1

}


def plot_line_with_uncertainty(x, y_mu, y_sigma, label):
    global COLOR 
    color = colors[COLOR[label.lower()]]
    plt.plot(x, y_mu, linewidth=2.0, label=label,
             color=color, clip_on=True, linestyle=linestyles[0])
    plt.fill_between(x, y_mu-y_sigma, y_mu + y_sigma, alpha=0.2,
                     color=color)
    




==> figs/gpt.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import os
import subprocess
import json 
from common import plot_line_with_uncertainty
import time, datetime

setup_global()

colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()



def parse_train_loss(FILENAME):
    cmd = f"grep -Eo 'val loss ([0-9]+.[0-9]+)' {FILENAME} | grep -Eo ' [0-9]+.[0-9]+' "
    proc = subprocess.Popen(cmd, stdout=subprocess.PIPE, stderr=subprocess.PIPE, shell=True)
    o, e = proc.communicate()
    losses = []
    for loss in o.split():
        losses.append(float(loss.strip()))
    return np.array(losses)

FOLDER="./data/transformers"
FILES = ["adamw.out", "jorge.out"]

train_losses = [parse_train_loss(os.path.join(FOLDER, file_)) for file_ in FILES]
print(train_losses)


setup_local()

i=0
for y, label in zip(train_losses, ["AdamW", "Jorge"]):
    x = np.arange(len(y)) + 1
    plt.plot(x*10, y, linewidth=2.0, label=label,
             color=colors[i], clip_on=True, linestyle=linestyles[0])
    i+=1

plt.xlabel("Iteration #")
plt.ylabel("Loss")
plt.legend(loc='best')  
plt.title("Val loss v/s Iterations for Tiny-GPT (10M) \n", fontsize=16)
#plt.xlim(0)
#plt.ylim(50, 80)
set_aspect_ratio(3/5)
plt.savefig("./transformers/val_epochs.pdf", bbox_inches='tight')


==> figs/imagenet.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import os
import subprocess
import json 
from common import plot_line_with_uncertainty
import matplotlib as mpl

setup_global()
mpl.rcParams['font.size'] = 20

colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

## resnet-50 
# Default Hyperparameters

FOLDER = "./data/imagenet/resnet50"
SGD_FILES = ["sgd_resnet50.json", "sgd_resnet50_2.json", "sgd_resnet50_3.json"]
JORGE_FILES = ["shampoo_resnet50.json", "shampoo_resnet50_2.json", "shampoo_resnet50_3.json"]
ADAMW_FILES = ["adamw_resnet50.json", "adamw_resnet50_2.json","adamw_resnet50_3.json" ]

sgd_data = [json.load(open(os.path.join(FOLDER, file_))) for file_ in SGD_FILES]
jorge_data = [json.load(open(os.path.join(FOLDER, file_))) for file_ in JORGE_FILES]
adamw_data = [json.load(open(os.path.join(FOLDER, file_))) for file_ in ADAMW_FILES]

TARGET_VAL=75.9

def calculate_stats(arrays):
    length = len(arrays[0]) 
    for array in arrays:
        length = min(len(array), length)
    arrays = [array[:length] for array in arrays]
    arrays = np.stack([np.array(array) for array in arrays])
    mu_ = np.mean(arrays, axis=0)
    std_ = np.std(arrays, axis=0)
    return mu_, std_
    
jorge_val_mu, jorge_val_sigma = calculate_stats([data["val_accs_1"] for data in jorge_data])
sgd_val_mu, sgd_val_sigma = calculate_stats([data["val_accs_1"] for data in sgd_data])
adamw_val_mu, adamw_val_sigma = calculate_stats([data["val_accs_1"] for data in adamw_data])
## add adamw more runs

def get_epochs(accs):
    for i, acc in enumerate(accs):
        if acc >= TARGET_VAL:
            return i+1 
    return len(accs)

def only_till_target(mu_, std_):
    epochs = get_epochs(mu_)
    mu_, std_ = mu_[:epochs], std_[:epochs]
    return mu_, std_, epochs

jorge_val_mu, jorge_val_sigma, epochs_jorge = only_till_target(jorge_val_mu, jorge_val_sigma)
sgd_val_mu, sgd_val_sigma, epochs_sgd = only_till_target(sgd_val_mu, sgd_val_sigma)
adamw_val_mu, adamw_val_sigma, epochs_adamw = only_till_target(adamw_val_mu, adamw_val_sigma)

setup_local()



plot_line_with_uncertainty(np.arange(len(jorge_val_mu))+1, 
                           jorge_val_mu, 
                           jorge_val_sigma,
                           label="Jorge",
                           )

plot_line_with_uncertainty(np.arange(len(sgd_val_mu))+1, 
                           sgd_val_mu, 
                           sgd_val_sigma,
                           label="SGD",
                           )

plot_line_with_uncertainty(np.arange(len(adamw_val_mu))+1, 
                           adamw_val_mu, 
                           adamw_val_sigma,
                           label="AdamW",
                           )


plt.axhline(TARGET_VAL, linestyle=linestyles[5], color=colors[1], label='Target')

plt.xlabel("Epoch #")
plt.ylabel("Accuracy (%)")
plt.legend(loc='best')  
plt.title("Validation accuracy v/s Epochs for \n ResNet-50 on ImageNet\n", fontsize=20)
plt.ylim(40, 80)
plt.xlim(0)
#plt.yticks(np.arange(50,81,5))
set_aspect_ratio(3/5)
plt.savefig("imagenet-classification/val_epochs.pdf", bbox_inches='tight')


jorge_epoch_time = np.mean(jorge_data[-1]["epoch_times"]) / 60
sgd_epoch_time = np.mean(sgd_data[-1]["epoch_times"]) / 60
adamw_epoch_time = np.mean(adamw_data[-1]["epoch_times"]) / 60

jorge_total_time = jorge_epoch_time * epochs_jorge
sgd_total_time = sgd_epoch_time * epochs_sgd 
adamw_total_time = adamw_epoch_time * epochs_adamw

speedup_sgd = (sgd_total_time-jorge_total_time)*100/sgd_total_time

print(f"perc speedup in wall clock time over SGD = {speedup_sgd}%")
print(f"perc speedup in #iterations = {100*(epochs_sgd-epochs_jorge)/epochs_sgd}%")


print(f"SGD epoch time = {sgd_epoch_time} min")
print(f"Jorge epoch time = {jorge_epoch_time} min")
print(f"Adamw epoch time = {adamw_epoch_time} min")

setup_local()
plot_line_with_uncertainty(jorge_epoch_time*(np.arange(len(jorge_val_mu))+1), 
                           jorge_val_mu, 
                           jorge_val_sigma,
                           label="Jorge",
                           )

plot_line_with_uncertainty(sgd_epoch_time*(np.arange(len(sgd_val_mu))+1), 
                           sgd_val_mu, 
                           sgd_val_sigma,
                           label="SGD",
                           )

plot_line_with_uncertainty(adamw_epoch_time*(np.arange(len(adamw_val_mu))+1), 
                           adamw_val_mu, 
                           adamw_val_sigma,
                           label="AdamW",
                           )

plt.axhline(TARGET_VAL, linestyle=linestyles[5], color=colors[1], label='Target')

plt.xlabel("Time (min)")
plt.ylabel("Accuracy (%)")
plt.legend(loc='best')  
plt.title("Validation accuracy v/s Time for ResNet-50 on ImageNet\n", fontsize=16)
plt.ylim(50, 80)
plt.xlim(0)
#plt.yticks(np.arange(50,81,5))
set_aspect_ratio(3/5)
plt.savefig("imagenet-classification/val_time.pdf", bbox_inches='tight')



setup_local()

jorge_train_mu, jorge_train_sigma = calculate_stats([data["train_losses"] for data in jorge_data]) 
sgd_train_mu, sgd_train_sigma = calculate_stats([data["train_losses"] for data in sgd_data])
adamw_train_mu, adamw_train_sigma = calculate_stats([data["train_losses"] for data in adamw_data])

jorge_train_mu, jorge_train_sigma = jorge_train_mu[:epochs_jorge], jorge_train_sigma[:epochs_jorge]
sgd_train_mu, sgd_train_sigma = sgd_train_mu[:epochs_sgd], sgd_train_sigma[:epochs_sgd]
adamw_train_mu, adamw_train_sigma = adamw_train_mu[:epochs_adamw], adamw_train_sigma[:epochs_adamw]

plot_line_with_uncertainty(np.arange(len(jorge_train_mu))+1, 
                           jorge_train_mu, 
                           jorge_train_sigma,
                           label="Jorge",
                           )

plot_line_with_uncertainty(np.arange(len(sgd_train_mu))+1, 
                           sgd_train_mu, 
                           sgd_train_sigma,
                           label="SGD",
                           )

plot_line_with_uncertainty(np.arange(len(adamw_train_mu))+1, 
                           adamw_train_mu, 
                           adamw_train_sigma,
                           label="AdamW",
                           )


plt.xlabel("Epoch #")
plt.ylabel("Loss")
plt.legend(loc='best')  
plt.title("Train loss ~ Epochs\n", fontsize=16)
#plt.ylim()
plt.xlim(0)
#plt.yticks(np.arange(50,81,5))
set_aspect_ratio(3/5)
plt.savefig("imagenet-classification/train_epochs.pdf", bbox_inches='tight')


setup_local()

plot_line_with_uncertainty(jorge_epoch_time*(np.arange(len(jorge_train_mu))+1), 
                           jorge_train_mu, 
                           jorge_train_sigma,
                           label="Jorge",
                           )

plot_line_with_uncertainty(sgd_epoch_time*(np.arange(len(sgd_train_mu))+1), 
                           sgd_train_mu, 
                           sgd_train_sigma,
                           label="SGD",
                           )

plot_line_with_uncertainty(adamw_epoch_time*(np.arange(len(adamw_train_mu))+1), 
                           adamw_train_mu, 
                           adamw_train_sigma,
                           label="AdamW",
                          )


plt.xlabel("Time (min)")
plt.ylabel("Loss")
plt.legend(loc='best')  
plt.title("Train loss ~ Time\n", fontsize=16)
#plt.ylim()
plt.xlim(0)
#plt.yticks(np.arange(50,81,5))
set_aspect_ratio(3/5)
plt.savefig("imagenet-classification/train_time.pdf", bbox_inches='tight')

def get_epoch_time(all_data):
    val_accs = [data["val_accs_1"] for data in all_data]
    epochs = [get_epochs(v) for v in val_accs]
    times = [data["epoch_times"] for data in all_data]
    times = [np.sum(t[:e])/60 for t,e in zip(times, epochs)]
    return np.mean(times), np.std(times)

FOLDER = "./data/imagenet/resnet50"
SGD_FILES = ["sgd_resnet50.json", "sgd_resnet50_2.json", "sgd_resnet50_3.json"]
JORGE_FILES = ["shampoo_resnet50_2.json", "shampoo_resnet50_3.json"]
ADAMW_FILES = ["adamw_resnet50.json", "adamw_resnet50_2.json","adamw_resnet50_3.json" ]

sgd_data = [json.load(open(os.path.join(FOLDER, file_))) for file_ in SGD_FILES]
jorge_data = [json.load(open(os.path.join(FOLDER, file_))) for file_ in JORGE_FILES]
adamw_data = [json.load(open(os.path.join(FOLDER, file_))) for file_ in ADAMW_FILES]



print("==convergence times ==")

print("SGD-", get_epoch_time(sgd_data), epochs_sgd)
print("Jorge-", get_epoch_time(jorge_data), epochs_jorge)
print("Adam-", get_epoch_time(adamw_data), epochs_adamw)

def get_val(all_data):
    val_accs = [np.array(data["val_accs_1"]).max() for data in all_data]
    return np.mean(val_accs), np.std(val_accs)

print("==convergence accs ==")

print("SGD-", get_val(sgd_data))
print("Jorge-", get_val(jorge_data))
print("Adam-", get_val(adamw_data))


==> figs/imagenet_large_bs.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import os
import subprocess
import json 
from common import plot_line_with_uncertainty
import time, datetime

setup_global()

colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

TARGET_VAL=75.9

def parse_acc(FILENAME, kfac=False):
    if not kfac:
        cmd = f"grep -Eo 'Acc@1 ([0-9]+.[0-9]+)' {FILENAME} | grep -Eo ' [0-9]+.[0-9]+' "
    else:
        cmd = f"grep -Eo 'Val acc = [0-9]+.[0-9]+' {FILENAME} | grep -Eo ' [0-9]+.[0-9]+' "
    proc = subprocess.Popen(cmd, stdout=subprocess.PIPE, stderr=subprocess.PIPE, shell=True)
    o, e = proc.communicate()
    losses = []
    for loss in o.split():
        losses.append(float(loss.strip()))
    return np.array(losses)


FOLDER = "./data/imagenet-1024/resnet50"
JORGE_FILES = ["jorge_1.output", "jorge_2.output", "jorge_3.output"]
SGD_FILES = ["sgd_1.output", "sgd_2.output", "sgd_3.output"]
ADAMW_FILES = ["adamw_1.output", "adamw_2.output", "adamw_3.output"]
SHAMPOO_FB_FILES = ["shampoo_fb_1.output", "shampoo_fb_2.output","shampoo_fb_3.output" ]
SHAMPOO_FB_PARR_FILES = ["shampoo_fb_parr_1.output", "shampoo_fb_parr_2.output" ]
KFAC_FILES=[f"dist_kfac_{i}.output" for i in [1,2,3]]


jorge_val_accs = [parse_acc(os.path.join(FOLDER,jorge_file)) for jorge_file in JORGE_FILES]
shampoo_fb_val_accs = [parse_acc(os.path.join(FOLDER, file_)) for file_ in SHAMPOO_FB_FILES]
shampoo_fb_parr_val_accs = [parse_acc(os.path.join(FOLDER, file_)) for file_ in SHAMPOO_FB_PARR_FILES]
sgd_val_accs = [parse_acc(os.path.join(FOLDER, file_)) for file_ in SGD_FILES]
adamw_val_accs = [parse_acc(os.path.join(FOLDER, file_)) for file_ in ADAMW_FILES]
kfac_val_accs = [parse_acc(os.path.join(FOLDER, file_), kfac=True)*100 for file_ in KFAC_FILES]

def calculate_stats(arrays):
    length = len(arrays[0]) 
    for array in arrays:
        length = min(len(array), length)
    arrays = [array[:length] for array in arrays]
    arrays = np.stack([np.array(array) for array in arrays])
    mu_ = np.mean(arrays, axis=0)
    std_ = np.std(arrays, axis=0)
    return mu_, std_


sgd_mu, sgd_sigma = calculate_stats(sgd_val_accs)
adamw_mu, adamw_sigma = calculate_stats(adamw_val_accs)
jorge_mu, jorge_sigma = calculate_stats(jorge_val_accs)
shampoo_mu, shampoo_sigma = calculate_stats(shampoo_fb_val_accs)
shampoo_parr_mu, shampoo_parr_sigma = calculate_stats(shampoo_fb_parr_val_accs)
kfac_mu, kfac_sigma = calculate_stats(kfac_val_accs)

def get_epochs(accs):
    for i, acc in enumerate(accs):
        if acc >= TARGET_VAL:
            return i+1 
    return len(accs)

def only_till_target(mu_, std_):
    epochs = get_epochs(mu_)
    mu_, std_ = mu_[:epochs], std_[:epochs]
    return mu_, std_, epochs

sgd_mu, sgd_sigma, sgd_epochs = only_till_target(sgd_mu, sgd_sigma)
jorge_mu, jorge_sigma, jorge_epochs = only_till_target(jorge_mu, jorge_sigma)
shampoo_mu, shampoo_sigma, shampoo_epochs = only_till_target(shampoo_mu, shampoo_sigma)
shampoo_parr_mu, shampoo_parr_sigma, shampoo_parr_epochs = only_till_target(shampoo_parr_mu, shampoo_parr_sigma)
adamw_mu, adamw_sigma, adamw_epochs = only_till_target(adamw_mu, adamw_sigma)
kfac_mu, kfac_sigma, kfac_epochs = only_till_target(kfac_mu, kfac_sigma)



setup_local()

plot_line_with_uncertainty(np.arange(len(jorge_mu))+1, 
                           jorge_mu, 
                           jorge_sigma, "Jorge")

plot_line_with_uncertainty(np.arange(len(sgd_mu))+1, 
                           sgd_mu, 
                           sgd_sigma, "SGD")

plot_line_with_uncertainty(np.arange(len(shampoo_mu))+1, 
                           shampoo_mu, 
                           shampoo_sigma, "Shampoo")

plot_line_with_uncertainty(np.arange(len(adamw_mu))+1, 
                           adamw_mu, 
                           adamw_sigma, "AdamW")

# plot_line_with_uncertainty(np.arange(len(kfac_mu))+1, 
#                            kfac_mu, 
#                            kfac_sigma, "K-FAC")


plt.axhline(TARGET_VAL, label="Target", linestyle=linestyles[5], color=colors[1])

plt.xlabel("Epoch #")
plt.ylabel("Accuracy (%)")
plt.legend(loc='best')  
plt.title("Validation accuracy v/s Epochs for ResNet50 on Imagenet\n", fontsize=16)
plt.xlim(0)
plt.ylim(50, 80)
set_aspect_ratio(3/5)
plt.savefig("./imagenet-classification-1024-batch/val_epochs.pdf", bbox_inches='tight')


setup_local()

def parse_time(FILENAME, kfac=False):
    if not kfac:
        cmd = f"grep 'Total time' {FILENAME} | grep 'Epoch' | grep -Eo '[0-9]+:[0-9]+:[0-9]+'"
    else:
        cmd = f"grep -Eo 'Epoch Time = [0-9]+.[0-9]+' {FILENAME} | grep -Eo ' [0-9]+.[0-9]+' "
    proc = subprocess.Popen(cmd, stdout=subprocess.PIPE, stderr=subprocess.PIPE, shell=True)
    o, e = proc.communicate()
    if not kfac:
        times = [time.strptime(x.decode('utf-8'), "%H:%M:%S") for x in o.split()]
        times = [datetime.timedelta(hours=x.tm_hour,minutes=x.tm_min,seconds=x.tm_sec).total_seconds() for x in times]
    else:
        times = []
        for time_ in o.split():
            times.append(float(time_.strip()))
    return times


jorge_epoch_time = np.mean(parse_time(os.path.join(FOLDER, JORGE_FILES[0]))) / 60
shampoo_epoch_time = np.mean(parse_time(os.path.join(FOLDER, SHAMPOO_FB_FILES[0]))) / 60
shampoo_parr_epoch_time = np.mean(parse_time(os.path.join(FOLDER, SHAMPOO_FB_PARR_FILES[0]))) / 60
sgd_epoch_time = np.mean(parse_time(os.path.join(FOLDER, SGD_FILES[0]))) / 60
adamw_epoch_time = np.mean(parse_time(os.path.join(FOLDER, ADAMW_FILES[0]))) / 60
kfac_epoch_time = np.mean(parse_time(os.path.join(FOLDER, KFAC_FILES[0]), kfac=True)) / 60

jorge_total = jorge_epoch_time * jorge_epochs
sgd_total = sgd_epoch_time * sgd_epochs
adamw_total = adamw_epoch_time * adamw_epochs
shampoo_total = shampoo_epoch_time * shampoo_epochs
kfac_total = kfac_epoch_time * kfac_epochs


def perc(jorge, b):
    return (b-jorge)*100/b

print(perc(jorge_total, sgd_total), perc(jorge_total, adamw_total), perc(jorge_total,shampoo_total))
print(perc(jorge_total, kfac_total))


plot_line_with_uncertainty(jorge_epoch_time*(np.arange(len(jorge_mu))+1), 
                           jorge_mu, 
                           jorge_sigma, "Jorge")

plot_line_with_uncertainty(shampoo_epoch_time*(np.arange(len(shampoo_mu))+1), 
                           shampoo_mu, 
                           shampoo_sigma, "Shampoo")

plot_line_with_uncertainty(shampoo_parr_epoch_time*(np.arange(len(shampoo_parr_mu))+1), 
                           shampoo_parr_mu, 
                           shampoo_parr_sigma, "Shampoo (Dist)")

plot_line_with_uncertainty( adamw_epoch_time * (np.arange(len(adamw_mu))+1), 
                           adamw_mu, 
                           adamw_sigma, "AdamW")

plot_line_with_uncertainty( sgd_epoch_time * (np.arange(len(sgd_mu))+1), 
                           sgd_mu, 
                           sgd_sigma, "SGD")

# plot_line_with_uncertainty(kfac_epoch_time* (np.arange(len(kfac_mu))+1), 
#                            kfac_mu, 
#                            kfac_sigma, "K-FAC")

plt.axhline(TARGET_VAL, label="Target", linestyle=linestyles[5], color=colors[1])

plt.xlabel("Time (min)")
plt.ylabel("Accuracy (%)")
plt.legend(loc='best')  
plt.title("Validation accuracy v/s Time for ResNet50 on Imagenet\n", fontsize=16)
plt.xlim(0)
plt.ylim(50, 80)
set_aspect_ratio(3/5)
plt.savefig("./imagenet-classification-1024-batch/val_time.pdf", bbox_inches='tight')


jorge_epoch_time = np.mean(parse_time(os.path.join(FOLDER, JORGE_FILES[0]))) / 60
shampoo_epoch_time = np.mean(parse_time(os.path.join(FOLDER, SHAMPOO_FB_FILES[0]))) / 60
shampoo_parr_epoch_time = np.mean(parse_time(os.path.join(FOLDER, SHAMPOO_FB_PARR_FILES[0]))) / 60
sgd_epoch_time = np.mean(parse_time(os.path.join(FOLDER, SGD_FILES[0]))) / 60
adamw_epoch_time = np.mean(parse_time(os.path.join(FOLDER, ADAMW_FILES[0]))) / 60

def get_epoch_time(files):
    val_accs = [parse_acc(os.path.join(FOLDER, file_)) for file_ in files]
    epochs = [get_epochs(v) for v in val_accs]
    times = [parse_time(os.path.join(FOLDER, file_)) for file_ in files]
    times = [np.sum(t[:e])/60 for t,e in zip(times, epochs)]
    return np.mean(times), np.std(times)

print("== convergence time===")


print("SGD", get_epoch_time(SGD_FILES), sgd_epochs)
print("Jorge", get_epoch_time(JORGE_FILES), jorge_epochs)
print("AdamW", get_epoch_time(ADAMW_FILES), adamw_epochs)
print("Shampoo (Seq)", get_epoch_time(SHAMPOO_FB_FILES), shampoo_epochs)
print("Shampoo (Dist)", get_epoch_time(SHAMPOO_FB_PARR_FILES), shampoo_parr_epochs)


exit()

print("== convergence acc===")
def get_val(all_data):
    data = [np.array(d).max() for d in all_data]
    return np.mean(data), np.std(data)

print("=== gains over SGD ===")
print("epoch")
print((sgd_epochs-jorge_epochs)*100/sgd_epochs)
print("time")
print((get_epoch_time(SGD_FILES)[0]-get_epoch_time(JORGE_FILES)[0])*100/get_epoch_time(SGD_FILES)[0])
print((get_epoch_time(SHAMPOO_FB_FILES)[0]-get_epoch_time(JORGE_FILES)[0])*100/get_epoch_time(SHAMPOO_FB_FILES)[0])




print("SGD", get_val(sgd_val_accs))
print("Jorge", get_val(jorge_val_accs))
print("AdamW", get_val(adamw_val_accs))
# print("Shampoo (Seq)", get_epoch_time(SHAMPOO_FB_FILES), shampoo_epochs)
# print("Shampoo (Dist)", get_epoch_time(SHAMPOO_FB_PARR_FILES), shampoo_parr_epochs)


==> figs/lr_schedules.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import os
import subprocess
import json 
import time 
import datetime
import matplotlib as mpl
from common import COLOR

ASPECT_RATIO=3/5

colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

setup_global()
mpl.rcParams['font.size'] = 20

def get_color(scheme):
    scheme = scheme.lower()
    if 'polynomial' in scheme:
        return colors[COLOR['sgd']]
    if 'step' in scheme:
        return colors[COLOR['jorge']]
    if 'cosine' in scheme:
        return colors[COLOR['adamw']]


def calculate_stats(arrays):
    arrays = np.stack([np.array(array) for array in arrays])
    mu_ = np.mean(arrays, axis=0)
    std_ = np.std(arrays, axis=0)
    return mu_, std_

def get_epochs(accs, TARGET_VAL):
    for i, acc in enumerate(accs):
        if acc >= TARGET_VAL:
            return i+1 
    return len(accs)




#label_colors = [colors[0], colors[3]]

### segmentation

FOLDER="./data/coco-segmentation/deeplabv3-resnet50/tuning/"
FILES = ["../jorge_2.out", "jorge_polylr.out"]


def parse_map(FILENAME):
    cmd = f"grep -E 'mean IoU' {FILENAME} | grep -Eo '[0-9]+\.[0-9]+'"
    proc = subprocess.Popen(cmd, stdout=subprocess.PIPE, stderr=subprocess.PIPE, shell=True)
    o, e = proc.communicate()
    losses = []
    for loss in o.split():
        losses.append(float(loss.strip()))
    return np.array(losses)



def parse_loss(FILENAME):
    cmd = f"grep -E '\[1440/1445\]' {FILENAME} | grep -Eo 'loss: [0-9]+.[0-9]+ \([0-9]+.[0-9]+\)' | grep -Eo '\([0-9]+.[0-9]+\)' | grep -Eo '[0-9]+.[0-9]+'"
    proc = subprocess.Popen(cmd, stdout=subprocess.PIPE, stderr=subprocess.PIPE, shell=True)
    o, e = proc.communicate()
    losses = []
    for loss in o.split():
        losses.append(float(loss.strip()))
    return np.array(losses)

SEG_TV=66.4

val_acc = [parse_map(os.path.join(FOLDER, file_))[::4] for file_ in FILES]
train_loss = [parse_loss(os.path.join(FOLDER, file_))[::4] for file_ in FILES]
epochs = [get_epochs(v, TARGET_VAL=SEG_TV) for v in val_acc]
val_acc = [v[:e] for v,e in zip(val_acc, epochs)]
train_loss = [t[:e] for t,e in zip(train_loss, epochs)]

labels = ["Step Decay", "Polynomial Decay (Default)"]
print(epochs)

setup_local()
for idx, label in enumerate(labels):
    plt.plot(np.arange(len(val_acc[idx]))+1, val_acc[idx], label=label,
             color=get_color(label), clip_on=True, linestyle=linestyles[0])
plt.axhline(SEG_TV, linestyle=linestyles[5], color=colors[1], label='Target')

plt.axvline(27, linestyle=linestyles[1], color=colors[4], label='Convergence Epoch for SGD')

plt.xlabel("Epoch #")
plt.ylabel("IoU")
plt.legend(loc='best')  
plt.title("Validation IoU v/s Epochs for \n DeepLabv3 on MS-COCO\n", fontsize=20)
plt.ylim(0,80)
plt.xlim(0)
set_aspect_ratio(ASPECT_RATIO)
plt.savefig("./coco-segmentation/lr_sched_val.pdf", bbox_inches='tight')

setup_local()
for idx, label in enumerate(labels):
    plt.plot(np.arange(len(val_acc[idx]))+1, val_acc[idx], label=label,
             color=get_color(label), clip_on=True, linestyle=linestyles[0])
plt.axhline(SEG_TV, linestyle=linestyles[5], color=colors[1], label='Target')

plt.xlabel("Epoch #")
plt.ylabel("IoU")
plt.legend(loc='best')  
plt.title("Validation IoU v/s Epochs for \n DeepLabv3 on MS-COCO\n", fontsize=20)
plt.ylim(0,80)
plt.xlim(0)
set_aspect_ratio(ASPECT_RATIO)
plt.savefig("./coco-segmentation/lr_sched_val_2.pdf", bbox_inches='tight')


setup_local()
for idx, label in enumerate(labels):
    plt.plot(np.arange(len(train_loss[idx]))+1, train_loss[idx], label=label,
             color=get_color(label), clip_on=True, linestyle=linestyles[0])

plt.xlabel("Epoch #")
plt.ylabel("Loss")
plt.legend(loc='best')  
plt.title("Train loss v/s Epochs for \n DeepLabv3 on MS-COCO\n", fontsize=20)
plt.xlim(0)
set_aspect_ratio(ASPECT_RATIO)
plt.savefig("./coco-segmentation/lr_sched_train.pdf", bbox_inches='tight')



##### Detection
FOLDER = "./data/coco-detection/maskrcnn_resnet50/old"
FILES = ["jorge.out", "jorge_cosine.out"]


def parse_map(FILENAME):
    cmd = f"grep 'IoU metric: bbox' -A 1 {FILENAME} | grep -E 'Average Precision  \(AP\) @\[ IoU=0.50:0.95 \| area=   all '  | grep -Eo '= ([0-9]+\.[0-9]+)' | grep -Eo '[0-9]+\.[0-9]+'"
    proc = subprocess.Popen(cmd, stdout=subprocess.PIPE, stderr=subprocess.PIPE, shell=True)
    o, e = proc.communicate()
    losses = []
    for loss in o.split():
        losses.append(float(loss.strip()))
    return np.array(losses)

def parse_loss(FILENAME):
    cmd = f"grep -E '\[1831/1832\]' {FILENAME} | grep -Eo 'loss: [0-9]+.[0-9]+ \([0-9]+.[0-9]+\)' | grep -Eo '\([0-9]+.[0-9]+\)' | grep -Eo '[0-9]+.[0-9]+'"
    proc = subprocess.Popen(cmd, stdout=subprocess.PIPE, stderr=subprocess.PIPE, shell=True)
    o, e = proc.communicate()
    losses = []
    for loss in o.split():
        losses.append(float(loss.strip()))
    return np.array(losses)

val_acc = [parse_map(os.path.join(FOLDER, file_))[::4] for file_ in FILES]
train_loss = [parse_loss(os.path.join(FOLDER, file_))[::4] for file_ in FILES]


DET_TV=0.37
epochs = [get_epochs(v, TARGET_VAL=DET_TV) for v in val_acc]
val_acc = [v[:e] for v,e in zip(val_acc, epochs)]
train_loss = [t[:e] for t,e in zip(train_loss, epochs)]
labels = ["Step Decay (Default)", "Cosine Decay"]


setup_local()
for idx, label in enumerate(labels):
    plt.plot(np.arange(len(val_acc[idx]))+1, val_acc[idx], label=label,
             color=get_color(label), clip_on=True, linestyle=linestyles[0])
plt.axhline(DET_TV, linestyle=linestyles[5], color=colors[1], label='Target')
plt.xlabel("Epoch #")
plt.ylabel("mAP")
plt.legend(loc='best')  
plt.title("Validation mAP v/s Epochs for\nFaster RCNN on MS-COCO", fontsize=20)
plt.xlim(0)
plt.ylim(0.2, 0.40)
set_aspect_ratio(ASPECT_RATIO)

plt.savefig("./coco-detection/lr_sched_val.pdf", bbox_inches='tight')

setup_local()
for idx, label in enumerate(labels):
    plt.plot(np.arange(len(train_loss[idx]))+1, train_loss[idx], label=label,
             color=get_color(label), clip_on=True, linestyle=linestyles[0])

plt.xlabel("Epoch #")
plt.ylabel("Loss")
plt.legend(loc='best')  
plt.title("Train Loss v/s Epochs for\nFaster RCNN on MS-COCO\n", fontsize=20)
plt.xlim(0)
plt.ylim(0.2,1)
set_aspect_ratio(ASPECT_RATIO)

plt.savefig("./coco-detection/lr_sched_train.pdf", bbox_inches='tight')

setup_local()
## cifar 10
FOLDER = "./data/cifar10/preactresnet18/"
FILES = ["preact18-jorge-multistep-66-133-1-data.json", "preact18-jorge-cosine-1-data.json"]
labels = ["Step Decay", "Cosine Decay (Default)"]
all_data = [json.load(open(os.path.join(FOLDER, FILE_))) for FILE_ in FILES]
val_accs = [data["val_acc"] for data in all_data]
train_losses = [data["train_loss"] for data in all_data]
CLF_TV=94.5
epochs = [get_epochs(v, TARGET_VAL=CLF_TV) for v in val_accs]
print(epochs)
val_accs = [v[:e] for v,e in zip(val_accs, epochs)]
train_losses = [t[:e] for t,e in zip(train_losses, epochs)]
for idx, label in enumerate(labels):
    plt.plot(np.arange(len(val_accs[idx]))+1, val_accs[idx],  label=label,
             color=get_color(label), clip_on=True, linestyle=linestyles[0])
plt.axhline(CLF_TV, linestyle=linestyles[5], color=colors[1], label='Target')
plt.axvline(172, linestyle=linestyles[1], color=colors[4], label='Convergence Epoch for SGD')
plt.xlabel("Epoch #")
plt.ylabel("Accuracy (%)")
plt.legend(loc='best')  
plt.title("Validation Accuracy v/s Epochs for \n ResNet-18 on CIFAR-10\n", fontsize=20)
plt.xlim(0)
plt.ylim(50, 100)
set_aspect_ratio(ASPECT_RATIO)

plt.savefig("./cifar10-classification/lr_sched_val.pdf", bbox_inches='tight')

setup_local()

for idx, label in enumerate(labels):
    plt.plot(np.arange(len(train_losses[idx]))+1, train_losses[idx], label=label,
             color=get_color(label), clip_on=True, linestyle=linestyles[0])
plt.xlabel("Epoch #")
plt.ylabel("Loss")
plt.legend(loc='best')  
plt.title("Train Loss v/s Epochs for ResNet-18 on CIFAR-10\n", fontsize=20)
plt.xlim(0)
#plt.ylim(86, 96)
set_aspect_ratio(ASPECT_RATIO)

plt.savefig("./cifar10-classification/lr_sched_train.pdf", bbox_inches='tight')

SGD_FILE = "./data/cifar10/preactresnet18/preact18-SGD-cosine-1-data.json"

with open(SGD_FILE, "r") as f:
    sgd_data = json.load(f)


for i, acc in enumerate(sgd_data["val_acc"]):
    if acc >= CLF_TV:
        print(i+1)
        break
#print(i) 




==> figs/performance.py <==
from setup_plot import setup_global, setup_local, get_colors, get_hatches, get_linestyles, set_aspect_ratio, get_markers
import matplotlib.pyplot as plt 
import numpy as np
import pandas as pd
import re 
import os
import subprocess
import json 

setup_global()

colors = get_colors()
markers = get_markers()
linestyles = get_linestyles()
hatches = get_hatches()

##resnet-20

x = [1,2,4,8,16]

##epoch times
y_v0 = [17.85 ,15.14, 14.15, 14.04, 13.33]
y_v1 = [15.81, 13.09, 11.47, 10.78, 10.39]

setup_local()

i=0
plt.plot(np.arange(5), y_v0, label="Jorge", 
            color=colors[i], clip_on=True, linestyle=linestyles[0] ,
            marker=markers[i], markeredgecolor=colors[i])


i=1
plt.plot(np.arange(5), y_v1, label="Jorge-vectorized-weight-update", 
            color=colors[i], clip_on=True, linestyle=linestyles[0], 
            marker=markers[i], markeredgecolor=colors[i])

plt.axhline(y=9.57, label='SGD', linestyle=linestyles[1])

plt.xlabel("Inverse Step Size")
plt.ylabel("Batch Time (s)")
#plt.yscale('log', base=2)
plt.xticks(np.arange(5), x)
plt.ylim(0, 20)
plt.xlim(0)
plt.legend(loc='best')  
plt.title("Batch Times for Resnet-20 on Cifar-10 \n", fontsize=16)
#set_aspect_ratio(3/5, logy=2)
plt.savefig("perf.pdf", bbox_inches='tight')



==> figs/setup_plot.py <==
import matplotlib.pyplot as plt 
from matplotlib import font_manager as fm 
from matplotlib.pyplot import gca
import matplotlib as mpl
from cycler import cycler
import math

linestyle_tuple = [
     ('solid', 'solid'),      # Same as (0, ()) or '-'
     ('dotted', 'dotted'),    # Same as (0, (1, 1)) or '.'
     ('dashed', 'dashed'),    # Same as '--'
     ('dashdot', 'dashdot'),
     
     ('loosely dotted',        (0, (1, 10))),
     ('dotted',                (0, (1, 1))),
     ('densely dotted',        (0, (1, 1))),

     ('loosely dashed',        (0, (5, 10))),
     ('dashed',                (0, (5, 5))),
     ('densely dashed',        (0, (5, 1))),

     ('loosely dashdotted',    (0, (3, 10, 1, 10))),
     ('dashdotted',            (0, (3, 5, 1, 5))),
     ('densely dashdotted',    (0, (3, 1, 1, 1))),

     ('dashdotdotted',         (0, (3, 5, 1, 5, 1, 5))),
     ('loosely dashdotdotted', (0, (3, 10, 1, 10, 1, 10))),
     ('densely dashdotdotted', (0, (3, 1, 1, 1, 1, 1)))
     
     ]

linestyle_dict = {k : v for k,v in linestyle_tuple}

def setup_global():
    font_entry = fm.FontEntry(
        fname = './gillsans.ttf',
        name='gill-sans')

    # set font
    fm.fontManager.ttflist.insert(0, font_entry) 
    mpl.rcParams['font.family'] = font_entry.name 

    mpl.use('Agg')
    mpl.rcParams['axes.spines.right'] = False
    mpl.rcParams['axes.spines.top'] = False
    mpl.rcParams['font.size'] = 16
    mpl.rcParams['lines.linewidth'] = 2
    mpl.rcParams['lines.markersize'] = 8


def setup_local():
    plt.clf()
    gca().yaxis.grid(linestyle='dotted')
    gca().spines['left'].set_color('#606060')
    gca().spines['bottom'].set_color('#606060')
    global_cycler = cycler(color=get_colors()[:len(get_linestyles())]) + cycler(linestyle=get_linestyles()) 
    gca().set_prop_cycle(global_cycler)
    

def set_aspect_ratio(ratio=3/5, logx=None, logy=None): 
    xleft, xright = gca().get_xlim()
    if logx is not None:
        xleft = math.log(xleft, logx)
        xright = math.log(xright, logx)
    ybottom, ytop = gca().get_ylim()
    if logy is not None:
        ytop = math.log(ytop, logy)
        print(ytop, ybottom)
        ybottom = math.log(ybottom, logy)
    gca().set_aspect(abs((xright-xleft)/(ybottom-ytop))*ratio)

def get_colors():
    return ['#D55E00', 
            '#009E73',
            '#0072B2', 
            '#CC79A7', 
            '#000000', 
            '#E03A3D',
            '#F0E442',]

def get_hatches():
    return ['xxx', 'xxxxxx', '\\\\\\\\', '||||||','///////', '+']

def get_linestyles():
    return [
            linestyle_dict['solid'], 
            linestyle_dict['dotted'], 
            linestyle_dict['dashed'],
            linestyle_dict['dashdotted'],
            linestyle_dict['dashdotdotted'],
            linestyle_dict['densely dashdotted'],
            
    ]

def get_markers():
    return ['^', 's', 'o', 'd', 'x']

